Examining the Properties of Low-Luminosity Hosts of Type Ia Supernovae from ASAS-SN

We present a spectroscopic analysis of 44 low-luminosity host galaxies of Type Ia supernovae (SNe Ia) detected by the All-Sky Automated Survey for Supernovae (ASAS-SN), using the emission lines to measure metallicities and star formation rates. We find that although the star formation activity of our sample is representative of general galaxies, there is some evidence that the lowest-mass SN Ia host galaxies (log($M_\star/M_\odot$)$<8$) in our sample have high metallicities compared to general galaxies of similar masses. We also identify a subset of 5 galaxies with particularly high metallicities. This highlights the need for spectroscopic analysis of more low-luminosity, low-mass SN Ia host galaxies to test the robustness of these conclusions and their potential impact on our understanding of SN Ia progenitors.

==> anc/tab1_mr.txt <==
Title: Examining the Properties of Low-Luminosity Hosts of Type Ia Supernovae from ASAS-SN
Authors: Thomas W.-S. Holoien et al.
Table: Table 1 - Emission line fluxes of our low-L SN Ia host galaxy sample
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1- 38 A38    --      GalaxyName  Name of the galaxy (1)
  40- 44 A5     --    x_Value       Units for Value
  46- 60 A15    --      Line        Line identifier and wavelength (2)
  62- 83 A22    0.1nm   Value       Value of Line (2)
  85-106 A22    0.1nm e_Value       Uncertainty in Value
--------------------------------------------------------------------------------
Note (1):   Galaxies that have not been previously catalogued by any survey are given the name "Uncatalogued" with the associated supernova name in parentheses
Note (2):   The first 13 entries for each target are the emission line fluxes, corrected for underlying stellar absorption and internal reddening, in units of 1e-17 erg/s/cm^2. The next 2 entries give the Halpha and Hbeta equivalent widths in Angstroms.
--------------------------------------------------------------------------------
2MASX J03051061+3754003                      [OII] 3727+3729 5748.00  212.40 
2MASX J03051061+3754003                      Hdelta            98.07   12.10 
2MASX J03051061+3754003                      Hgamma           489.70   19.28 
2MASX J03051061+3754003                      Hbeta           1263.00   36.57 
2MASX J03051061+3754003                      [OIII] 4959     1071.00   29.22 
2MASX J03051061+3754003                      [OIII] 5007     3170.00   85.39 
2MASX J03051061+3754003                      [OI] 6300        124.90    8.10 
2MASX J03051061+3754003                      [OI] 6364         41.20    2.66 
2MASX J03051061+3754003                      [NII] 6548       142.50    3.78 
2MASX J03051061+3754003                      Halpha          3608.00   71.15 
2MASX J03051061+3754003                      [NII] 6583       425.80   11.24 
2MASX J03051061+3754003                      [SII] 6716       567.20   13.39 
2MASX J03051061+3754003                      [SII] 6731       388.00   10.82 
2MASX J03051061+3754003                0.1nm EW(Halpha)        41.07    0.10 
2MASX J03051061+3754003                0.1nm EW(Hbeta)          8.51    0.07 
AGC 331536                                   [OII] 3727+3729   78.63    6.53 
AGC 331536                                   Hdelta             4.49    0.49 
AGC 331536                                   Hgamma             8.54    0.72 
AGC 331536                                   Hbeta             21.65    1.40 
AGC 331536                                   [OIII] 4959       14.44    0.89 
AGC 331536                                   [OIII] 5007       43.15    2.62 
AGC 331536                                   [OI] 6300          2.27    0.45 
AGC 331536                                   [OI] 6364          0.75    0.15 
AGC 331536                                   [NII] 6548         2.85    0.19 
AGC 331536                                   Halpha            61.89    2.75 
AGC 331536                                   [NII] 6583         8.52    0.58 
AGC 331536                                   [SII] 6716        10.39    0.65 
AGC 331536                                   [SII] 6731         9.20    0.62 
AGC 331536                             0.1nm EW(Halpha)        19.18    0.13 
AGC 331536                             0.1nm EW(Hbeta)          4.71    0.08 
APMUKS(BJ) B032028.93-441621.0               [OII] 3727+3729     ---     --- 
APMUKS(BJ) B032028.93-441621.0               Hdelta           156.70    9.68 
APMUKS(BJ) B032028.93-441621.0               Hgamma           309.20   13.92 
APMUKS(BJ) B032028.93-441621.0               Hbeta            714.90   24.89 
APMUKS(BJ) B032028.93-441621.0               [OIII] 4959      635.80   20.89 
APMUKS(BJ) B032028.93-441621.0               [OIII] 5007     1889.00   61.30 
APMUKS(BJ) B032028.93-441621.0               [OI] 6300         24.09    6.80 
APMUKS(BJ) B032028.93-441621.0               [OI] 6364          7.98    2.24 
APMUKS(BJ) B032028.93-441621.0               [NII] 6548        84.94    3.04 
APMUKS(BJ) B032028.93-441621.0               Halpha          2043.00   48.56 
APMUKS(BJ) B032028.93-441621.0               [NII] 6583       253.70    9.03 
APMUKS(BJ) B032028.93-441621.0               [SII] 6716       323.30   10.34 
APMUKS(BJ) B032028.93-441621.0               [SII] 6731       218.90    8.77 
APMUKS(BJ) B032028.93-441621.0         0.1nm EW(Halpha)        96.76    0.31 
APMUKS(BJ) B032028.93-441621.0         0.1nm EW(Hbeta)         16.74    0.16 
CGMW 2-2125                                  [OII] 3727+3729     ---     --- 
CGMW 2-2125                                  Hdelta              ---     --- 
CGMW 2-2125                                  Hgamma            30.64   17.45 
CGMW 2-2125                                  Hbeta             71.91   30.22 
CGMW 2-2125                                  [OIII] 4959       32.30   12.98 
CGMW 2-2125                                  [OIII] 5007       95.02   37.71 
CGMW 2-2125                                  [OI] 6300         11.46    7.16 
CGMW 2-2125                                  [OI] 6364          3.78    2.34 
CGMW 2-2125                                  [NII] 6548        17.06    5.27 
CGMW 2-2125                                  Halpha           205.30   58.61 
CGMW 2-2125                                  [NII] 6583        50.82   15.60 
CGMW 2-2125                                  [SII] 6716        92.75   26.35 
CGMW 2-2125                                  [SII] 6731        21.98    8.77 
CGMW 2-2125                            0.1nm EW(Halpha)        11.32    0.35 
CGMW 2-2125                            0.1nm EW(Hbeta)          2.32    0.27 
ESO 113-G047                                 [OII] 3727+3729     ---     --- 
ESO 113-G047                                 Hdelta              ---     --- 
ESO 113-G047                                 Hgamma              ---     --- 
ESO 113-G047                                 Hbeta           2462.00  122.00 
ESO 113-G047                                 [OIII] 4959     1554.00   72.95 
ESO 113-G047                                 [OIII] 5007     4614.00  214.00 
ESO 113-G047                                 [OI] 6300        332.40   33.71 
ESO 113-G047                                 [OI] 6364        110.20   11.15 
ESO 113-G047                                 [NII] 6548       175.40   12.14 
ESO 113-G047                                 Halpha          7037.00  238.20 
ESO 113-G047                                 [NII] 6583       526.10   36.32 
ESO 113-G047                                 [SII] 6716      1255.00   53.00 
ESO 113-G047                                 [SII] 6731       908.40   44.79 
ESO 113-G047                           0.1nm EW(Halpha)        41.66    0.20 
ESO 113-G047                           0.1nm EW(Hbeta)         10.67    0.14 
ESO 357-G005                                 [OII] 3727+3729     ---     --- 
ESO 357-G005                                 Hdelta              ---     --- 
ESO 357-G005                                 Hgamma             6.96    8.33 
ESO 357-G005                                 Hbeta             57.58   23.92 
ESO 357-G005                                 [OIII] 4959       22.24    8.88 
ESO 357-G005                                 [OIII] 5007       65.57   25.86 
ESO 357-G005                                 [OI] 6300         11.79    6.00 
ESO 357-G005                                 [OI] 6364          3.88    1.96 
ESO 357-G005                                 [NII] 6548        15.30    4.59 
ESO 357-G005                                 Halpha           164.40   46.44 
ESO 357-G005                                 [NII] 6583        45.66   13.62 
ESO 357-G005                                 [SII] 6716        50.71   14.69 
ESO 357-G005                                 [SII] 6731          ---     --- 
ESO 357-G005                           0.1nm EW(Halpha)        15.14    0.48 
ESO 357-G005                           0.1nm EW(Hbeta)          2.58    0.29 
ESO 466-G032                                 [OII] 3727+3729     ---     --- 
ESO 466-G032                                 Hdelta              ---     --- 
ESO 466-G032                                 Hgamma            28.19    1.68 
ESO 466-G032                                 Hbeta             67.57    3.12 
ESO 466-G032                                 [OIII] 4959       24.78    1.11 
ESO 466-G032                                 [OIII] 5007       73.92    3.26 
ESO 466-G032                                 [OI] 6300          1.36    0.83 
ESO 466-G032                                 [OI] 6364          0.45    0.28 
ESO 466-G032                                 [NII] 6548        12.17    0.47 
ESO 466-G032                                 Halpha           193.20    6.09 
ESO 466-G032                                 [NII] 6583        36.36    1.41 
ESO 466-G032                                 [SII] 6716        35.79    1.40 
ESO 466-G032                                 [SII] 6731        21.73    1.10 
ESO 466-G032                           0.1nm EW(Halpha)        65.07    0.29 
ESO 466-G032                           0.1nm EW(Hbeta)         14.34    0.18 
ESO 509-IG064                                [OII] 3727+3729     ---     --- 
ESO 509-IG064                                Hdelta           156.30    8.55 
ESO 509-IG064                                Hgamma           490.60   12.77 
ESO 509-IG064                                Hbeta           1220.00   23.38 
ESO 509-IG064                                [OIII] 4959      953.10   17.24 
ESO 509-IG064                                [OIII] 5007     2806.00   50.14 
ESO 509-IG064                                [OI] 6300           ---     --- 
ESO 509-IG064                                [OI] 6364           ---     --- 
ESO 509-IG064                                [NII] 6548       144.20    2.61 
ESO 509-IG064                                Halpha          3485.00   45.44 
ESO 509-IG064                                [NII] 6583       429.20    7.74 
ESO 509-IG064                                [SII] 6716       567.70    9.12 
ESO 509-IG064                                [SII] 6731       396.00    7.55 
ESO 509-IG064                          0.1nm EW(Halpha)       169.87    0.26 
ESO 509-IG064                          0.1nm EW(Hbeta)         28.93    0.15 
GALEXASC J000802.78-363348.1                 [OII] 3727+3729     ---     --- 
GALEXASC J000802.78-363348.1                 Hdelta              ---     --- 
GALEXASC J000802.78-363348.1                 Hgamma              ---     --- 
GALEXASC J000802.78-363348.1                 Hbeta            255.50   34.99 
GALEXASC J000802.78-363348.1                 [OIII] 4959      140.40   18.32 
GALEXASC J000802.78-363348.1                 [OIII] 5007      416.20   53.65 
GALEXASC J000802.78-363348.1                 [OI] 6300         17.36    9.69 
GALEXASC J000802.78-363348.1                 [OI] 6364          5.74    3.21 
GALEXASC J000802.78-363348.1                 [NII] 6548        31.12    4.32 
GALEXASC J000802.78-363348.1                 Halpha           730.00   68.25 
GALEXASC J000802.78-363348.1                 [NII] 6583        92.97   12.85 
GALEXASC J000802.78-363348.1                 [SII] 6716       141.10   16.25 
GALEXASC J000802.78-363348.1                 [SII] 6731        61.44   11.56 
GALEXASC J000802.78-363348.1           0.1nm EW(Halpha)        94.76    1.21 
GALEXASC J000802.78-363348.1           0.1nm EW(Hbeta)         18.31    0.67 
GALEXASC J005328.92-362154.1                 [OII] 3727+3729     ---     --- 
GALEXASC J005328.92-362154.1                 Hdelta              ---     --- 
GALEXASC J005328.92-362154.1                 Hgamma              ---     --- 
GALEXASC J005328.92-362154.1                 Hbeta             35.15    4.33 
GALEXASC J005328.92-362154.1                 [OIII] 4959       55.75    6.46 
GALEXASC J005328.92-362154.1                 [OIII] 5007      165.80   18.97 
GALEXASC J005328.92-362154.1                 [OI] 6300          2.34    1.20 
GALEXASC J005328.92-362154.1                 [OI] 6364          0.77    0.40 
GALEXASC J005328.92-362154.1                 [NII] 6548         0.08    0.40 
GALEXASC J005328.92-362154.1                 Halpha           100.50    8.46 
GALEXASC J005328.92-362154.1                 [NII] 6583         0.25    1.20 
GALEXASC J005328.92-362154.1                 [SII] 6716         7.90    1.42 
GALEXASC J005328.92-362154.1                 [SII] 6731         6.03    1.36 
GALEXASC J005328.92-362154.1           0.1nm EW(Halpha)       160.47    1.94 
GALEXASC J005328.92-362154.1           0.1nm EW(Hbeta)         31.82    1.05 
GALEXASC J010135.75+170604.9                 [OII] 3727+3729     ---     --- 
GALEXASC J010135.75+170604.9                 Hdelta              ---     --- 
GALEXASC J010135.75+170604.9                 Hgamma            24.52    3.70 
GALEXASC J010135.75+170604.9                 Hbeta             44.89    5.64 
GALEXASC J010135.75+170604.9                 [OIII] 4959       19.28    2.31 
GALEXASC J010135.75+170604.9                 [OIII] 5007       57.73    6.85 
GALEXASC J010135.75+170604.9                 [OI] 6300          5.04    1.51 
GALEXASC J010135.75+170604.9                 [OI] 6364          1.68    0.50 
GALEXASC J010135.75+170604.9                 [NII] 6548         3.34    0.57 
GALEXASC J010135.75+170604.9                 Halpha           128.40   11.08 
GALEXASC J010135.75+170604.9                 [NII] 6583        10.02    1.70 
GALEXASC J010135.75+170604.9                 [SII] 6716        44.02    3.97 
GALEXASC J010135.75+170604.9                 [SII] 6731        23.37    2.49 
GALEXASC J010135.75+170604.9           0.1nm EW(Halpha)        22.52    0.33 
GALEXASC J010135.75+170604.9           0.1nm EW(Hbeta)          6.02    0.20 
GALEXASC J010647.95-465904.1                 [OII] 3727+3729     ---     --- 
GALEXASC J010647.95-465904.1                 Hdelta              ---     --- 
GALEXASC J010647.95-465904.1                 Hgamma              ---     --- 
GALEXASC J010647.95-465904.1                 Hbeta             42.94   11.80 
GALEXASC J010647.95-465904.1                 [OIII] 4959       16.91    4.47 
GALEXASC J010647.95-465904.1                 [OIII] 5007       50.32   13.13 
GALEXASC J010647.95-465904.1                 [OI] 6300          7.34    3.17 
GALEXASC J010647.95-465904.1                 [OI] 6364          2.43    1.05 
GALEXASC J010647.95-465904.1                 [NII] 6548         2.63    1.06 
GALEXASC J010647.95-465904.1                 Halpha           122.70   23.03 
GALEXASC J010647.95-465904.1                 [NII] 6583         7.87    3.18 
GALEXASC J010647.95-465904.1                 [SII] 6716        27.90    5.85 
GALEXASC J010647.95-465904.1                 [SII] 6731         2.13    3.00 
GALEXASC J010647.95-465904.1           0.1nm EW(Halpha)        12.66    0.33 
GALEXASC J010647.95-465904.1           0.1nm EW(Hbeta)          3.55    0.26 
GALEXASC J021558.44+121415.2                 [OII] 3727+3729     ---     --- 
GALEXASC J021558.44+121415.2                 Hdelta              ---     --- 
GALEXASC J021558.44+121415.2                 Hgamma           299.20   18.90 
GALEXASC J021558.44+121415.2                 Hbeta            671.20   33.18 
GALEXASC J021558.44+121415.2                 [OIII] 4959      566.00   26.38 
GALEXASC J021558.44+121415.2                 [OIII] 5007     1685.00   77.57 
GALEXASC J021558.44+121415.2                 [OI] 6300         60.44    8.06 
GALEXASC J021558.44+121415.2                 [OI] 6364         20.08    2.67 
GALEXASC J021558.44+121415.2                 [NII] 6548        59.32    3.27 
GALEXASC J021558.44+121415.2                 Halpha          1918.00   64.77 
GALEXASC J021558.44+121415.2                 [NII] 6583       176.30    9.74 
GALEXASC J021558.44+121415.2                 [SII] 6716       295.00   12.62 
GALEXASC J021558.44+121415.2                 [SII] 6731       299.60   12.72 
GALEXASC J021558.44+121415.2           0.1nm EW(Halpha)        79.56    0.37 
GALEXASC J021558.44+121415.2           0.1nm EW(Hbeta)         19.99    0.27 
GALEXASC J025245.83-341850.6                 [OII] 3727+3729     ---     --- 
GALEXASC J025245.83-341850.6                 Hdelta              ---     --- 
GALEXASC J025245.83-341850.6                 Hgamma              ---     --- 
GALEXASC J025245.83-341850.6                 Hbeta           1020.00   46.45 
GALEXASC J025245.83-341850.6                 [OIII] 4959      790.30   34.00 
GALEXASC J025245.83-341850.6                 [OIII] 5007     2350.00   99.88 
GALEXASC J025245.83-341850.6                 [OI] 6300        107.30   12.45 
GALEXASC J025245.83-341850.6                 [OI] 6364         35.57    4.13 
GALEXASC J025245.83-341850.6                 [NII] 6548          ---     --- 
GALEXASC J025245.83-341850.6                 Halpha          2916.00   90.80 
GALEXASC J025245.83-341850.6                 [NII] 6583          ---     --- 
GALEXASC J025245.83-341850.6                 [SII] 6716       469.50   18.97 
GALEXASC J025245.83-341850.6                 [SII] 6731       350.00   16.49 
GALEXASC J025245.83-341850.6           0.1nm EW(Halpha)        46.47    0.21 
GALEXASC J025245.83-341850.6           0.1nm EW(Hbeta)         10.14    0.12 
GALEXASC J025358.03-213854.7                 [OII] 3727+3729     ---     --- 
GALEXASC J025358.03-213854.7                 Hdelta              ---     --- 
GALEXASC J025358.03-213854.7                 Hgamma           899.30   14.26 
GALEXASC J025358.03-213854.7                 Hbeta           1801.00   22.92 
GALEXASC J025358.03-213854.7                 [OIII] 4959     1986.00   23.80 
GALEXASC J025358.03-213854.7                 [OIII] 5007     5893.00   69.74 
GALEXASC J025358.03-213854.7                 [OI] 6300         58.81    5.63 
GALEXASC J025358.03-213854.7                 [OI] 6364         19.49    1.86 
GALEXASC J025358.03-213854.7                 [NII] 6548       309.20    3.26 
GALEXASC J025358.03-213854.7                 Halpha          5146.00   44.74 
GALEXASC J025358.03-213854.7                 [NII] 6583       924.70    9.71 
GALEXASC J025358.03-213854.7                 [SII] 6716       389.10    6.76 
GALEXASC J025358.03-213854.7                 [SII] 6731       371.40    6.69 
GALEXASC J025358.03-213854.7           0.1nm EW(Halpha)       161.18    0.19 
GALEXASC J025358.03-213854.7           0.1nm EW(Hbeta)         37.49    0.13 
GALEXASC J063224.91-713403.9                 [OII] 3727+3729     ---     --- 
GALEXASC J063224.91-713403.9                 Hdelta              ---     --- 
GALEXASC J063224.91-713403.9                 Hgamma              ---     --- 
GALEXASC J063224.91-713403.9                 Hbeta            102.40   11.92 
GALEXASC J063224.91-713403.9                 [OIII] 4959       19.99    2.41 
GALEXASC J063224.91-713403.9                 [OIII] 5007       59.32    7.08 
GALEXASC J063224.91-713403.9                 [OI] 6300         11.60    3.08 
GALEXASC J063224.91-713403.9                 [OI] 6364          3.83    1.02 
GALEXASC J063224.91-713403.9                 [NII] 6548        29.11    2.49 
GALEXASC J063224.91-713403.9                 Halpha           292.60   23.22 
GALEXASC J063224.91-713403.9                 [NII] 6583        86.68    7.39 
GALEXASC J063224.91-713403.9                 [SII] 6716        70.66    6.22 
GALEXASC J063224.91-713403.9                 [SII] 6731          ---     --- 
GALEXASC J063224.91-713403.9           0.1nm EW(Halpha)        17.33    0.18 
GALEXASC J063224.91-713403.9           0.1nm EW(Hbeta)          3.93    0.12 
GALEXASC J090013.19-133803.5                 [OII] 3727+3729     ---     --- 
GALEXASC J090013.19-133803.5                 Hdelta              ---     --- 
GALEXASC J090013.19-133803.5                 Hgamma            15.78    7.67 
GALEXASC J090013.19-133803.5                 Hbeta             22.21    9.07 
GALEXASC J090013.19-133803.5                 [OIII] 4959       15.98    6.17 
GALEXASC J090013.19-133803.5                 [OIII] 5007       47.28   18.03 
GALEXASC J090013.19-133803.5                 [OI] 6300          5.60    2.69 
GALEXASC J090013.19-133803.5                 [OI] 6364          1.85    0.88 
GALEXASC J090013.19-133803.5                 [NII] 6548         3.12    1.12 
GALEXASC J090013.19-133803.5                 Halpha            63.44   17.66 
GALEXASC J090013.19-133803.5                 [NII] 6583         9.33    3.33 
GALEXASC J090013.19-133803.5                 [SII] 6716        17.95    5.31 
GALEXASC J090013.19-133803.5                 [SII] 6731          ---     --- 
GALEXASC J090013.19-133803.5           0.1nm EW(Halpha)        18.33    0.65 
GALEXASC J090013.19-133803.5           0.1nm EW(Hbeta)          3.37    0.37 
GALEXASC J104848.62-201544.1                 [OII] 3727+3729     ---     --- 
GALEXASC J104848.62-201544.1                 Hdelta              ---     --- 
GALEXASC J104848.62-201544.1                 Hgamma              ---     --- 
GALEXASC J104848.62-201544.1                 Hbeta              9.00    3.95 
GALEXASC J104848.62-201544.1                 [OIII] 4959        3.65    1.54 
GALEXASC J104848.62-201544.1                 [OIII] 5007       10.84    4.53 
GALEXASC J104848.62-201544.1                 [OI] 6300          1.92    1.21 
GALEXASC J104848.62-201544.1                 [OI] 6364          0.64    0.40 
GALEXASC J104848.62-201544.1                 [NII] 6548         1.12    0.48 
GALEXASC J104848.62-201544.1                 Halpha            25.73    7.70 
GALEXASC J104848.62-201544.1                 [NII] 6583         3.34    1.44 
GALEXASC J104848.62-201544.1                 [SII] 6716         7.57    2.45 
GALEXASC J104848.62-201544.1                 [SII] 6731         6.69    2.22 
GALEXASC J104848.62-201544.1           0.1nm EW(Halpha)        15.21    0.62 
GALEXASC J104848.62-201544.1           0.1nm EW(Hbeta)          2.73    0.32 
GALEXASC J125413.02-073849.5                 [OII] 3727+3729     ---     --- 
GALEXASC J125413.02-073849.5                 Hdelta              ---     --- 
GALEXASC J125413.02-073849.5                 Hgamma           776.40 1026.00 
GALEXASC J125413.02-073849.5                 Hbeta            225.50  266.40 
GALEXASC J125413.02-073849.5                 [OIII] 4959      192.40  213.90 
GALEXASC J125413.02-073849.5                 [OIII] 5007      550.40  604.40 
GALEXASC J125413.02-073849.5                 [OI] 6300         87.35   81.45 
GALEXASC J125413.02-073849.5                 [OI] 6364         28.23   26.07 
GALEXASC J125413.02-073849.5                 [NII] 6548        70.78   57.59 
GALEXASC J125413.02-073849.5                 Halpha           642.40  512.50 
GALEXASC J125413.02-073849.5                 [NII] 6583       209.00  169.00 
GALEXASC J125413.02-073849.5                 [SII] 6716       203.60  160.80 
GALEXASC J125413.02-073849.5                 [SII] 6731          ---     --- 
GALEXASC J125413.02-073849.5           0.1nm EW(Halpha)        13.23    0.64 
GALEXASC J125413.02-073849.5           0.1nm EW(Hbeta)          1.33    0.44 
GALEXASC J134316.80-313318.2                 [OII] 3727+3729     ---     --- 
GALEXASC J134316.80-313318.2                 Hdelta              ---     --- 
GALEXASC J134316.80-313318.2                 Hgamma              ---     --- 
GALEXASC J134316.80-313318.2                 Hbeta            238.40   14.98 
GALEXASC J134316.80-313318.2                 [OIII] 4959      184.20   10.95 
GALEXASC J134316.80-313318.2                 [OIII] 5007      548.90   32.22 
GALEXASC J134316.80-313318.2                 [OI] 6300         18.90    4.24 
GALEXASC J134316.80-313318.2                 [OI] 6364          6.27    1.41 
GALEXASC J134316.80-313318.2                 [NII] 6548        12.30    1.50 
GALEXASC J134316.80-313318.2                 Halpha           681.50   29.32 
GALEXASC J134316.80-313318.2                 [NII] 6583        36.79    4.50 
GALEXASC J134316.80-313318.2                 [SII] 6716        91.66    5.88 
GALEXASC J134316.80-313318.2                 [SII] 6731        67.24    5.28 
GALEXASC J134316.80-313318.2           0.1nm EW(Halpha)        19.31    0.12 
GALEXASC J134316.80-313318.2           0.1nm EW(Hbeta)          4.89    0.08 
GALEXASC J184443.33-524819.2                 [OII] 3727+3729     ---     --- 
GALEXASC J184443.33-524819.2                 Hdelta              ---     --- 
GALEXASC J184443.33-524819.2                 Hgamma              ---     --- 
GALEXASC J184443.33-524819.2                 Hbeta           2937.00   79.64 
GALEXASC J184443.33-524819.2                 [OIII] 4959     1775.00   45.68 
GALEXASC J184443.33-524819.2                 [OIII] 5007     5306.00  134.90 
GALEXASC J184443.33-524819.2                 [OI] 6300        380.40   22.23 
GALEXASC J184443.33-524819.2                 [OI] 6364        126.50    7.36 
GALEXASC J184443.33-524819.2                 [NII] 6548       262.30    8.57 
GALEXASC J184443.33-524819.2                 Halpha          8394.00  155.70 
GALEXASC J184443.33-524819.2                 [NII] 6583       786.40   25.56 
GALEXASC J184443.33-524819.2                 [SII] 6716      1669.00   37.32 
GALEXASC J184443.33-524819.2                 [SII] 6731          ---     --- 
GALEXASC J184443.33-524819.2           0.1nm EW(Halpha)        43.19    0.12 
GALEXASC J184443.33-524819.2           0.1nm EW(Hbeta)         10.61    0.08 
GALEXASC J192901.47-515813.5                 [OII] 3727+3729     ---     --- 
GALEXASC J192901.47-515813.5                 Hdelta              ---     --- 
GALEXASC J192901.47-515813.5                 Hgamma            13.91    4.61 
GALEXASC J192901.47-515813.5                 Hbeta             18.58    5.28 
GALEXASC J192901.47-515813.5                 [OIII] 4959        2.72    0.82 
GALEXASC J192901.47-515813.5                 [OIII] 5007        8.11    2.43 
GALEXASC J192901.47-515813.5                 [OI] 6300          2.98    1.40 
GALEXASC J192901.47-515813.5                 [OI] 6364          0.99    0.46 
GALEXASC J192901.47-515813.5                 [NII] 6548         2.23    0.61 
GALEXASC J192901.47-515813.5                 Halpha            53.12   10.35 
GALEXASC J192901.47-515813.5                 [NII] 6583         6.67    1.81 
GALEXASC J192901.47-515813.5                 [SII] 6716         8.75    2.13 
GALEXASC J192901.47-515813.5                 [SII] 6731         6.21    1.79 
GALEXASC J192901.47-515813.5           0.1nm EW(Halpha)        25.11    0.76 
GALEXASC J192901.47-515813.5           0.1nm EW(Hbeta)          6.54    0.49 
GALEXASC J203406.21-015759.2                 [OII] 3727+3729     ---     --- 
GALEXASC J203406.21-015759.2                 Hdelta              ---     --- 
GALEXASC J203406.21-015759.2                 Hgamma            28.87    9.96 
GALEXASC J203406.21-015759.2                 Hbeta             58.45   15.28 
GALEXASC J203406.21-015759.2                 [OIII] 4959        9.35    2.63 
GALEXASC J203406.21-015759.2                 [OIII] 5007       27.26    7.62 
GALEXASC J203406.21-015759.2                 [OI] 6300         13.77    3.88 
GALEXASC J203406.21-015759.2                 [OI] 6364          4.50    1.26 
GALEXASC J203406.21-015759.2                 [NII] 6548        18.33    3.37 
GALEXASC J203406.21-015759.2                 Halpha           166.80   29.57 
GALEXASC J203406.21-015759.2                 [NII] 6583        54.27    9.94 
GALEXASC J203406.21-015759.2                 [SII] 6716        52.30    9.42 
GALEXASC J203406.21-015759.2                 [SII] 6731          ---     --- 
GALEXASC J203406.21-015759.2           0.1nm EW(Halpha)        10.12    0.18 
GALEXASC J203406.21-015759.2           0.1nm EW(Hbeta)          1.92    0.14 
GALEXASC J215327.92-342420.8                 [OII] 3727+3729     ---     --- 
GALEXASC J215327.92-342420.8                 Hdelta              ---     --- 
GALEXASC J215327.92-342420.8                 Hgamma              ---     --- 
GALEXASC J215327.92-342420.8                 Hbeta            338.40   21.33 
GALEXASC J215327.92-342420.8                 [OIII] 4959      262.80   15.67 
GALEXASC J215327.92-342420.8                 [OIII] 5007      780.30   45.97 
GALEXASC J215327.92-342420.8                 [OI] 6300         14.85    6.11 
GALEXASC J215327.92-342420.8                 [OI] 6364          4.93    2.02 
GALEXASC J215327.92-342420.8                 [NII] 6548        58.95    3.25 
GALEXASC J215327.92-342420.8                 Halpha           967.00   41.72 
GALEXASC J215327.92-342420.8                 [NII] 6583       175.40    9.65 
GALEXASC J215327.92-342420.8                 [SII] 6716       174.90    9.77 
GALEXASC J215327.92-342420.8                 [SII] 6731       156.00    9.19 
GALEXASC J215327.92-342420.8           0.1nm EW(Halpha)        32.84    0.21 
GALEXASC J215327.92-342420.8           0.1nm EW(Hbeta)          6.60    0.11 
KUG 0136+335                                 [OII] 3727+3729     ---     --- 
KUG 0136+335                                 Hdelta              ---     --- 
KUG 0136+335                                 Hgamma              ---     --- 
KUG 0136+335                                 Hbeta            237.00   12.85 
KUG 0136+335                                 [OIII] 4959      106.70    5.61 
KUG 0136+335                                 [OIII] 5007      314.20   16.31 
KUG 0136+335                                 [OI] 6300         33.88    3.85 
KUG 0136+335                                 [OI] 6364         11.13    1.26 
KUG 0136+335                                 [NII] 6548        57.02    2.41 
KUG 0136+335                                 Halpha           676.70   24.92 
KUG 0136+335                                 [NII] 6583       170.00    7.14 
KUG 0136+335                                 [SII] 6716       187.30    7.62 
KUG 0136+335                                 [SII] 6731       127.50    5.84 
KUG 0136+335                           0.1nm EW(Halpha)        23.95    0.10 
KUG 0136+335                           0.1nm EW(Hbeta)          4.24    0.06 
KUG 0647+311                                 [OII] 3727+3729     ---     --- 
KUG 0647+311                                 Hdelta              ---     --- 
KUG 0647+311                                 Hgamma           246.20   17.62 
KUG 0647+311                                 Hbeta            748.80   35.34 
KUG 0647+311                                 [OIII] 4959      422.40   18.92 
KUG 0647+311                                 [OIII] 5007     1239.00   54.84 
KUG 0647+311                                 [OI] 6300         81.19    7.78 
KUG 0647+311                                 [OI] 6364         26.56    2.54 
KUG 0647+311                                 [NII] 6548       166.70    5.83 
KUG 0647+311                                 Halpha          2137.00   68.47 
KUG 0647+311                                 [NII] 6583       496.90   17.26 
KUG 0647+311                                 [SII] 6716       439.40   15.43 
KUG 0647+311                                 [SII] 6731       248.90   10.60 
KUG 0647+311                           0.1nm EW(Halpha)        38.61    0.13 
KUG 0647+311                           0.1nm EW(Hbeta)          6.90    0.09 
KUG 0923+457                                 [OII] 3727+3729  214.00    1.16 
KUG 0923+457                                 Hdelta            16.60    0.78 
KUG 0923+457                                 Hgamma            31.90    0.82 
KUG 0923+457                                 Hbeta             81.20    0.89 
KUG 0923+457                                 [OIII] 4959       15.40    0.28 
KUG 0923+457                                 [OIII] 5007       46.30    0.84 
KUG 0923+457                                 [OI] 6300          7.75    1.02 
KUG 0923+457                                 [OI] 6364          2.58    0.34 
KUG 0923+457                                 [NII] 6548        19.70    0.35 
KUG 0923+457                                 Halpha           219.00    1.14 
KUG 0923+457                                 [NII] 6583        59.20    1.05 
KUG 0923+457                                 [SII] 6716        46.50    1.13 
KUG 0923+457                                 [SII] 6731        33.30    1.13 
KUG 0923+457                           0.1nm EW(Halpha)        22.36    0.12 
KUG 0923+457                           0.1nm EW(Hbeta)          5.73    0.06 
SDSS J084324.74+373246.0                     [OII] 3727+3729     ---     --- 
SDSS J084324.74+373246.0                     Hdelta              ---     --- 
SDSS J084324.74+373246.0                     Hgamma            17.28    3.52 
SDSS J084324.74+373246.0                     Hbeta            133.00    9.45 
SDSS J084324.74+373246.0                     [OIII] 4959      162.40   10.84 
SDSS J084324.74+373246.0                     [OIII] 5007      476.30   31.40 
SDSS J084324.74+373246.0                     [OI] 6300         12.06    1.92 
SDSS J084324.74+373246.0                     [OI] 6364          3.96    0.63 
SDSS J084324.74+373246.0                     [NII] 6548        13.23    0.86 
SDSS J084324.74+373246.0                     Halpha           379.60   18.31 
SDSS J084324.74+373246.0                     [NII] 6583        39.43    2.57 
SDSS J084324.74+373246.0                     [SII] 6716        61.23    3.38 
SDSS J084324.74+373246.0                     [SII] 6731        45.29    2.77 
SDSS J084324.74+373246.0               0.1nm EW(Halpha)        34.40    0.17 
SDSS J084324.74+373246.0               0.1nm EW(Hbeta)          5.66    0.11 
SDSS J092119.07+170159.5                     [OII] 3727+3729     ---     --- 
SDSS J092119.07+170159.5                     Hdelta            37.81   10.48 
SDSS J092119.07+170159.5                     Hgamma           123.50   19.93 
SDSS J092119.07+170159.5                     Hbeta            208.80   27.53 
SDSS J092119.07+170159.5                     [OIII] 4959      172.50   21.46 
SDSS J092119.07+170159.5                     [OIII] 5007      508.20   62.48 
SDSS J092119.07+170159.5                     [OI] 6300          7.80    6.83 
SDSS J092119.07+170159.5                     [OI] 6364          2.58    2.25 
SDSS J092119.07+170159.5                     [NII] 6548        19.87    2.87 
SDSS J092119.07+170159.5                     Halpha           596.40   53.59 
SDSS J092119.07+170159.5                     [NII] 6583        59.21    8.53 
SDSS J092119.07+170159.5                     [SII] 6716        75.19    9.62 
SDSS J092119.07+170159.5                     [SII] 6731        72.49    9.46 
SDSS J092119.07+170159.5               0.1nm EW(Halpha)        73.91    0.84 
SDSS J092119.07+170159.5               0.1nm EW(Hbeta)         15.28    0.55 
SDSS J103529.47+343420.2                     [OII] 3727+3729     ---     --- 
SDSS J103529.47+343420.2                     Hdelta              ---     --- 
SDSS J103529.47+343420.2                     Hgamma              ---     --- 
SDSS J103529.47+343420.2                     Hbeta               ---     --- 
SDSS J103529.47+343420.2                     [OIII] 4959         ---     --- 
SDSS J103529.47+343420.2                     [OIII] 5007        2.90    0.35 
SDSS J103529.47+343420.2                     [OI] 6300           ---     --- 
SDSS J103529.47+343420.2                     [OI] 6364           ---     --- 
SDSS J103529.47+343420.2                     [NII] 6548         0.74    0.15 
SDSS J103529.47+343420.2                     Halpha            13.30    0.51 
SDSS J103529.47+343420.2                     [NII] 6583         2.21    0.44 
SDSS J103529.47+343420.2                     [SII] 6716         3.56    0.47 
SDSS J103529.47+343420.2                     [SII] 6731         2.88    0.47 
SDSS J103529.47+343420.2               0.1nm EW(Halpha)        12.47    0.48 
SDSS J103529.47+343420.2               0.1nm EW(Hbeta)           ---     --- 
SDSS J115054.45+021828.1                     [OII] 3727+3729     ---     --- 
SDSS J115054.45+021828.1                     Hdelta              ---     --- 
SDSS J115054.45+021828.1                     Hgamma            12.50    0.62 
SDSS J115054.45+021828.1                     Hbeta             33.60    0.68 
SDSS J115054.45+021828.1                     [OIII] 4959       34.60    0.24 
SDSS J115054.45+021828.1                     [OIII] 5007      104.00    0.71 
SDSS J115054.45+021828.1                     [OI] 6300          2.45    0.87 
SDSS J115054.45+021828.1                     [OI] 6364          0.82    0.29 
SDSS J115054.45+021828.1                     [NII] 6548         2.15    0.30 
SDSS J115054.45+021828.1                     Halpha            80.00    0.88 
SDSS J115054.45+021828.1                     [NII] 6583         6.46    0.90 
SDSS J115054.45+021828.1                     [SII] 6716        11.30    0.97 
SDSS J115054.45+021828.1                     [SII] 6731         8.37    0.97 
SDSS J115054.45+021828.1               0.1nm EW(Halpha)        78.78    0.87 
SDSS J115054.45+021828.1               0.1nm EW(Hbeta)         25.36    0.52 
SDSS J123643.42+260647.1                     [OII] 3727+3729     ---     --- 
SDSS J123643.42+260647.1                     Hdelta              ---     --- 
SDSS J123643.42+260647.1                     Hgamma           101.30    2.47 
SDSS J123643.42+260647.1                     Hbeta            333.20    5.49 
SDSS J123643.42+260647.1                     [OIII] 4959      101.60    1.66 
SDSS J123643.42+260647.1                     [OIII] 5007      299.30    4.83 
SDSS J123643.42+260647.1                     [OI] 6300         33.52    1.56 
SDSS J123643.42+260647.1                     [OI] 6364         11.08    0.51 
SDSS J123643.42+260647.1                     [NII] 6548        91.69    1.14 
SDSS J123643.42+260647.1                     Halpha           952.00   10.69 
SDSS J123643.42+260647.1                     [NII] 6583       273.70    3.38 
SDSS J123643.42+260647.1                     [SII] 6716       223.60    2.89 
SDSS J123643.42+260647.1                     [SII] 6731        66.10    1.73 
SDSS J123643.42+260647.1               0.1nm EW(Halpha)        36.83    0.05 
SDSS J123643.42+260647.1               0.1nm EW(Hbeta)          8.35    0.04 
SDSS J134448.50+210447.1                     [OII] 3727+3729   88.97   16.68 
SDSS J134448.50+210447.1                     Hdelta             0.77    0.84 
SDSS J134448.50+210447.1                     Hgamma             9.24    1.72 
SDSS J134448.50+210447.1                     Hbeta             21.33    3.11 
SDSS J134448.50+210447.1                     [OIII] 4959       12.75    1.77 
SDSS J134448.50+210447.1                     [OIII] 5007       37.91    5.21 
SDSS J134448.50+210447.1                     [OI] 6300          3.59    1.04 
SDSS J134448.50+210447.1                     [OI] 6364          1.19    0.34 
SDSS J134448.50+210447.1                     [NII] 6548         3.96    0.51 
SDSS J134448.50+210447.1                     Halpha            60.96    6.09 
SDSS J134448.50+210447.1                     [NII] 6583        11.84    1.53 
SDSS J134448.50+210447.1                     [SII] 6716        16.73    1.92 
SDSS J134448.50+210447.1                     [SII] 6731        12.92    1.63 
SDSS J134448.50+210447.1               0.1nm EW(Halpha)        40.75    0.60 
SDSS J134448.50+210447.1               0.1nm EW(Hbeta)          9.48    0.37 
SDSS J140455.12+085514.0                     [OII] 3727+3729     ---     --- 
SDSS J140455.12+085514.0                     Hdelta              ---     --- 
SDSS J140455.12+085514.0                     Hgamma             1.06    0.72 
SDSS J140455.12+085514.0                     Hbeta              6.68    2.37 
SDSS J140455.12+085514.0                     [OIII] 4959        4.19    1.41 
SDSS J140455.12+085514.0                     [OIII] 5007       12.49    4.16 
SDSS J140455.12+085514.0                     [OI] 6300           ---     --- 
SDSS J140455.12+085514.0                     [OI] 6364           ---     --- 
SDSS J140455.12+085514.0                     [NII] 6548         0.69    0.29 
SDSS J140455.12+085514.0                     Halpha            19.09    4.66 
SDSS J140455.12+085514.0                     [NII] 6583         2.07    0.88 
SDSS J140455.12+085514.0                     [SII] 6716          ---     --- 
SDSS J140455.12+085514.0                     [SII] 6731         2.23    0.94 
SDSS J140455.12+085514.0               0.1nm EW(Halpha)        67.61    2.71 
SDSS J140455.12+085514.0               0.1nm EW(Hbeta)         19.45    1.81 
SDSS J171000.69+270619.5                     [OII] 3727+3729     ---     --- 
SDSS J171000.69+270619.5                     Hdelta            37.59    1.98 
SDSS J171000.69+270619.5                     Hgamma           153.80    2.50 
SDSS J171000.69+270619.5                     Hbeta            661.50    6.38 
SDSS J171000.69+270619.5                     [OIII] 4959      536.90    4.88 
SDSS J171000.69+270619.5                     [OIII] 5007     1590.00   14.29 
SDSS J171000.69+270619.5                     [OI] 6300         41.76    1.50 
SDSS J171000.69+270619.5                     [OI] 6364         13.76    0.50 
SDSS J171000.69+270619.5                     [NII] 6548        91.62    0.77 
SDSS J171000.69+270619.5                     Halpha          1890.00   12.43 
SDSS J171000.69+270619.5                     [NII] 6583       273.10    2.30 
SDSS J171000.69+270619.5                     [SII] 6716       268.00    2.29 
SDSS J171000.69+270619.5                     [SII] 6731       195.70    1.98 
SDSS J171000.69+270619.5               0.1nm EW(Halpha)        84.22    0.07 
SDSS J171000.69+270619.5               0.1nm EW(Hbeta)         15.23    0.04 
UGC 08503                                    [OII] 3727+3729 6420.00   82.40 
UGC 08503                                    Hdelta              ---     --- 
UGC 08503                                    Hgamma              ---     --- 
UGC 08503                                    Hbeta               ---     --- 
UGC 08503                                    [OIII] 4959         ---     --- 
UGC 08503                                    [OIII] 5007     3500.00   53.40 
UGC 08503                                    [OI] 6300           ---     --- 
UGC 08503                                    [OI] 6364           ---     --- 
UGC 08503                                    [NII] 6548       285.00   23.00 
UGC 08503                                    Halpha          6600.00   68.10 
UGC 08503                                    [NII] 6583       856.00   69.10 
UGC 08503                                    [SII] 6716      1680.00   74.40 
UGC 08503                                    [SII] 6731      1180.00   74.60 
UGC 08503                              0.1nm EW(Halpha)        17.01    0.18 
UGC 08503                              0.1nm EW(Hbeta)          4.50    0.10 
UGCA 430                                     [OII] 3727+3729     ---     --- 
UGCA 430                                     Hdelta            28.68   15.70 
UGCA 430                                     Hgamma            13.45    9.23 
UGCA 430                                     Hbeta             59.10   24.52 
UGCA 430                                     [OIII] 4959       16.17    6.67 
UGCA 430                                     [OIII] 5007       48.00   19.58 
UGCA 430                                     [OI] 6300         15.01    8.02 
UGCA 430                                     [OI] 6364          4.96    2.64 
UGCA 430                                     [NII] 6548        18.24    5.61 
UGCA 430                                     Halpha           168.90   47.88 
UGCA 430                                     [NII] 6583        54.68   16.71 
UGCA 430                                     [SII] 6716        65.13   19.15 
UGCA 430                                     [SII] 6731        37.86   12.54 
UGCA 430                               0.1nm EW(Halpha)        11.01    0.44 
UGCA 430                               0.1nm EW(Hbeta)          2.47    0.28 
Uncatalogued (ASASSN-15fy)                   [OII] 3727+3729     ---     --- 
Uncatalogued (ASASSN-15fy)                   Hdelta              ---     --- 
Uncatalogued (ASASSN-15fy)                   Hgamma             1.13    0.42 
Uncatalogued (ASASSN-15fy)                   Hbeta              6.28    1.33 
Uncatalogued (ASASSN-15fy)                   [OIII] 4959        4.62    0.93 
Uncatalogued (ASASSN-15fy)                   [OIII] 5007       13.81    2.74 
Uncatalogued (ASASSN-15fy)                   [OI] 6300          0.58    0.41 
Uncatalogued (ASASSN-15fy)                   [OI] 6364          0.19    0.14 
Uncatalogued (ASASSN-15fy)                   [NII] 6548         0.47    0.15 
Uncatalogued (ASASSN-15fy)                   Halpha            17.97    2.62 
Uncatalogued (ASASSN-15fy)                   [NII] 6583         1.42    0.46 
Uncatalogued (ASASSN-15fy)                   [SII] 6716         1.75    0.51 
Uncatalogued (ASASSN-15fy)                   [SII] 6731         1.84    0.52 
Uncatalogued (ASASSN-15fy)             0.1nm EW(Halpha)        30.91    0.75 
Uncatalogued (ASASSN-15fy)             0.1nm EW(Hbeta)          8.69    0.48 
Uncatalogued (ASASSN-15hy)                   [OII] 3727+3729     ---     --- 
Uncatalogued (ASASSN-15hy)                   Hdelta              ---     --- 
Uncatalogued (ASASSN-15hy)                   Hgamma              ---     --- 
Uncatalogued (ASASSN-15hy)                   Hbeta            429.90   40.89 
Uncatalogued (ASASSN-15hy)                   [OIII] 4959      221.20   20.03 
Uncatalogued (ASASSN-15hy)                   [OIII] 5007      655.00   58.60 
Uncatalogued (ASASSN-15hy)                   [OI] 6300         62.34   10.48 
Uncatalogued (ASASSN-15hy)                   [OI] 6364         20.60    3.46 
Uncatalogued (ASASSN-15hy)                   [NII] 6548        34.41    3.88 
Uncatalogued (ASASSN-15hy)                   Halpha          1228.00   79.59 
Uncatalogued (ASASSN-15hy)                   [NII] 6583       102.90   11.55 
Uncatalogued (ASASSN-15hy)                   [SII] 6716       255.30   18.81 
Uncatalogued (ASASSN-15hy)                   [SII] 6731       174.80   14.76 
Uncatalogued (ASASSN-15hy)             0.1nm EW(Halpha)        25.52    0.21 
Uncatalogued (ASASSN-15hy)             0.1nm EW(Hbeta)          6.31    0.16 
Uncatalogued (ASASSN-16fn)                   [OII] 3727+3729     ---     --- 
Uncatalogued (ASASSN-16fn)                   Hdelta              ---     --- 
Uncatalogued (ASASSN-16fn)                   Hgamma            70.99   16.85 
Uncatalogued (ASASSN-16fn)                   Hbeta            165.80   29.74 
Uncatalogued (ASASSN-16fn)                   [OIII] 4959      139.80   23.66 
Uncatalogued (ASASSN-16fn)                   [OIII] 5007      411.40   68.79 
Uncatalogued (ASASSN-16fn)                   [OI] 6300           ---     --- 
Uncatalogued (ASASSN-16fn)                   [OI] 6364           ---     --- 
Uncatalogued (ASASSN-16fn)                   [NII] 6548        24.63    3.87 
Uncatalogued (ASASSN-16fn)                   Halpha           473.60   57.84 
Uncatalogued (ASASSN-16fn)                   [NII] 6583        73.38   11.49 
Uncatalogued (ASASSN-16fn)                   [SII] 6716          ---     --- 
Uncatalogued (ASASSN-16fn)                   [SII] 6731          ---     --- 
Uncatalogued (ASASSN-16fn)             0.1nm EW(Halpha)        18.98    0.28 
Uncatalogued (ASASSN-16fn)             0.1nm EW(Hbeta)          3.13    0.15 
Uncatalogued (CSS141227:132741-111252)       [OII] 3727+3729     ---     --- 
Uncatalogued (CSS141227:132741-111252)       Hdelta             4.03    1.81 
Uncatalogued (CSS141227:132741-111252)       Hgamma             5.40    2.09 
Uncatalogued (CSS141227:132741-111252)       Hbeta             16.42    4.62 
Uncatalogued (CSS141227:132741-111252)       [OIII] 4959       10.00    2.67 
Uncatalogued (CSS141227:132741-111252)       [OIII] 5007       29.79    7.86 
Uncatalogued (CSS141227:132741-111252)       [OI] 6300           ---     --- 
Uncatalogued (CSS141227:132741-111252)       [OI] 6364           ---     --- 
Uncatalogued (CSS141227:132741-111252)       [NII] 6548         2.77    0.68 
Uncatalogued (CSS141227:132741-111252)       Halpha            46.95    9.05 
Uncatalogued (CSS141227:132741-111252)       [NII] 6583         8.30    2.03 
Uncatalogued (CSS141227:132741-111252)       [SII] 6716         4.11    1.57 
Uncatalogued (CSS141227:132741-111252)       [SII] 6731         4.54    1.61 
Uncatalogued (CSS141227:132741-111252) 0.1nm EW(Halpha)        18.04    0.52 
Uncatalogued (CSS141227:132741-111252) 0.1nm EW(Hbeta)          4.81    0.36 
Uncatalogued (Gaia16agf)                     [OII] 3727+3729     ---     --- 
Uncatalogued (Gaia16agf)                     Hdelta            23.57   11.00 
Uncatalogued (Gaia16agf)                     Hgamma            40.22   15.92 
Uncatalogued (Gaia16agf)                     Hbeta             63.45   20.95 
Uncatalogued (Gaia16agf)                     [OIII] 4959       21.07    6.75 
Uncatalogued (Gaia16agf)                     [OIII] 5007       62.58   19.82 
Uncatalogued (Gaia16agf)                     [OI] 6300         49.12   12.61 
Uncatalogued (Gaia16agf)                     [OI] 6364         16.26    4.14 
Uncatalogued (Gaia16agf)                     [NII] 6548        13.11    3.40 
Uncatalogued (Gaia16agf)                     Halpha           181.30   40.89 
Uncatalogued (Gaia16agf)                     [NII] 6583        39.25   10.14 
Uncatalogued (Gaia16agf)                     [SII] 6716        21.56    7.18 
Uncatalogued (Gaia16agf)                     [SII] 6731        12.08    6.06 
Uncatalogued (Gaia16agf)               0.1nm EW(Halpha)        19.37    0.60 
Uncatalogued (Gaia16agf)               0.1nm EW(Hbeta)          4.13    0.37 
Uncatalogued (Gaia16alq)                     [OII] 3727+3729     ---     --- 
Uncatalogued (Gaia16alq)                     Hdelta              ---     --- 
Uncatalogued (Gaia16alq)                     Hgamma             8.23    1.73 
Uncatalogued (Gaia16alq)                     Hbeta             44.31    4.34 
Uncatalogued (Gaia16alq)                     [OIII] 4959       27.55    2.56 
Uncatalogued (Gaia16alq)                     [OIII] 5007       81.01    7.43 
Uncatalogued (Gaia16alq)                     [OI] 6300          3.55    0.96 
Uncatalogued (Gaia16alq)                     [OI] 6364          1.16    0.32 
Uncatalogued (Gaia16alq)                     [NII] 6548         4.62    0.43 
Uncatalogued (Gaia16alq)                     Halpha           126.50    8.43 
Uncatalogued (Gaia16alq)                     [NII] 6583        13.70    1.27 
Uncatalogued (Gaia16alq)                     [SII] 6716        18.97    1.53 
Uncatalogued (Gaia16alq)                     [SII] 6731        14.93    1.33 
Uncatalogued (Gaia16alq)               0.1nm EW(Halpha)        26.08    0.21 
Uncatalogued (Gaia16alq)               0.1nm EW(Hbeta)          4.26    0.11 
WKK 2066                                     [OII] 3727+3729     ---     --- 
WKK 2066                                     Hdelta              ---     --- 
WKK 2066                                     Hgamma              ---     --- 
WKK 2066                                     Hbeta            196.80  245.90 
WKK 2066                                     [OIII] 4959      279.90  327.70 
WKK 2066                                     [OIII] 5007      793.20  917.20 
WKK 2066                                     [OI] 6300         44.92   48.93 
WKK 2066                                     [OI] 6364         14.38   15.54 
WKK 2066                                     [NII] 6548        41.49   36.03 
WKK 2066                                     Halpha           560.10  472.00 
WKK 2066                                     [NII] 6583       121.80  105.10 
WKK 2066                                     [SII] 6716          ---     --- 
WKK 2066                                     [SII] 6731       447.00  365.20 
WKK 2066                               0.1nm EW(Halpha)        12.70    0.50 
WKK 2066                               0.1nm EW(Hbeta)          2.07    0.73 

==> anc/tab2_mr.txt <==
Title: Examining the Properties of Low-Luminosity Hosts of Type Ia Supernovae from ASAS-SN
Authors: Thomas W.-S. Holoien et al.
Table: Table 2 - Physical properties of our low-L SN Ia host galaxy sample
================================================================================
Byte-by-byte Description of file: table2_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label                        Explanations
--------------------------------------------------------------------------------
   1- 38 A38    --           GalaxyName                   Name of the galaxy (1)
  40- 62 A23    --           SupernovaName                Name of the supernova
  64- 71 A8     --           Redshift                     Galaxy redshift (2)
  73- 77 F5.1   Mpc          Distance                     Distance to galaxy
  79- 83 A5     solMass      Mass                         Stellar mass
  85- 90 F6.2   solMass      MassLowerUncertainty         Lower uncertainty on the stellar mass
  92- 97 F6.2   solMass      MassUpperUncertainty         Upper uncertainty on the stellar mass
  99-103 A5     --           Metallicity                  Metallicity (3)
 105-110 F6.2   --           MetallicityLowerUncertainty  Lower uncertainty on the metallicity
 112-117 F6.2   --           MetallicityUpperUncertainty  Upper uncertainty on the metallicity
 119-123 F5.2   solMass/yr   SFR                          Star formation rate
 125-128 F4.2   solMass/yr   SFRLowerUncertainty          Lower uncertainty on the star formation rate
 130-133 F4.2   solMass/yr   SFRUpperUncertainty          Upper uncertainty on the star formation rate
 135-140 A6     Gyr-1        sSFR                         Specific star formation rate
 142-147 F6.2   Gyr-1        sSFRLowerUncertainty         Lower uncertainty on the specific star formation rate
 149-154 F6.2   Gyr-1        sSFRUpperUncertainty         Upper uncertainty on the specific star formation rate
 156-162 A7     mag          KsAbsoluteMagnitude          Absolute Ks-band magnitude
 164-169 F6.2   mag          KsUncertainty                Uncertainty on the Ks-band magnitude
--------------------------------------------------------------------------------
Note (1):   Galaxies that have not been previously catalogued by any survey are given the name "Uncatalogued" with the associated supernova name in parentheses
Note (2):   Redshifts that had not been previously measured in archival data or that differ substantially from archival measurements are denoted with an asterisk
Note (3):   Metallicities are calculated using the N2 method of Curti et al. (2017)
Note (4):   Ks-band magnitudes are taken from the 2MASS catalogs when available, or calculated from the WISE W1-band magnitudes when not. If the galaxy is not detected in either catalog, we assume an upper limit of M_Ks>15.6, as described in the text.
--------------------------------------------------------------------------------
2MASX J03051061+3754003                ASASSN-15ti             0.0172*   75.1 8.72    0.04   0.04 8.45    0.01   0.01 -0.87 0.01 0.01 -0.59    0.05   0.05 -18.18    0.20 
AGC 331536                             ASASSN-16ke             0.028    123.0 8.60    0.11   0.28 8.49    0.02   0.02 -2.21 0.02 0.02 -1.81    0.30   0.13 -17.26    0.11 
APMUKS(BJ) B032028.93-441621.0         ASASSN-16dx             0.0295*  130.0 8.05    0.17   0.60 8.47    0.01   0.01 -0.64 0.01 0.01 0.310    0.61   0.18 -18.37    0.20 
CGMW 2-2125                            ASASSN-16jq             0.018*    78.6 9.10    0.16   0.36 8.62    0.10   0.12 -2.08 0.15 0.11 -2.18    0.51   0.27 >-18.88    --- 
ESO 113-G047                           ASASSN-14me             0.018     78.6 8.46    1.13   0.62 8.35    0.02   0.02 -0.54 0.01 0.01 -0.00    0.63   1.14 -17.19    0.11 
ESO 357-G005                           ASASSN-15pz             0.0149    64.9 7.28    0.34   0.86 8.65    0.10   0.13 -2.34 0.14 0.11 -0.62    1.00   0.45 -16.67    0.11 
ESO 466-G032                           2016ekg                 0.0171    74.6 8.79    0.05   0.03 8.56    0.01   0.01 -2.15 0.01 0.01 -1.94    0.04   0.06 -18.16    0.20 
ESO 509-IG064                          ASASSN-16hp             0.008663  37.6 8.57    0.05   0.01 8.46    0.00   0.00 -1.49 0.01 0.01 -1.06    0.02   0.06 -17.88    0.10 
GALEXASC J000802.78-363348.1           ASASSN-15rq             0.0236*  104.0 8.43    0.67   0.70 8.47    0.04   0.04 -1.29 0.04 0.04 -0.72    0.74   0.71 -17.38    0.11 
GALEXASC J005328.92-362154.1           ASASSN-16ok             0.0412*  183.0 8.09    1.47   0.43  ---     ---    --- -1.65 0.04 0.04 -0.74    0.47   1.51 -16.72    0.11 
GALEXASC J010135.75+170604.9           Gaia16bba               0.0308*  136.0 8.64    0.26   0.35 8.36    0.04   0.04 -1.81 0.04 0.04 -1.45    0.39   0.30 -16.67    0.11 
GALEXASC J010647.95-465904.1           ASASSN-14lw             0.0208    91.0 7.35    0.64   0.71 8.31    0.12   0.10 -2.17 0.09 0.07 -0.52    0.80   0.71 -15.31    0.11 
GALEXASC J021558.44+121415.2           ASASSN-15rw             0.0191*   83.5 8.40    0.24   0.24 8.40    0.01   0.01 -1.05 0.01 0.01 -0.45    0.25   0.25 -17.22    0.11 
GALEXASC J025245.83-341850.6           ASASSN-15be             0.0219    95.9 8.34    1.52   0.40 8.37    0.02   0.02 -0.75 0.01 0.01 -0.09    0.41   1.53 -17.12    0.11 
GALEXASC J025358.03-213854.7           ASASSN-14mg             0.0322*  142.0 8.95    0.03   0.06 8.55    0.00   0.00 -0.16 0.00 0.00 -0.11    0.06   0.03 -18.66    0.20 
GALEXASC J063224.91-713403.9           OGLE16dha               0.0142    61.8 7.94    1.61   0.41 8.66    0.03   0.03 -2.13 0.04 0.03 -1.07    0.45   1.64 -17.96    0.11 
GALEXASC J090013.19-133803.5           ASASSN-16oz             0.0296   130.0 8.06    0.10   0.06 8.50    0.10   0.10 -2.15 0.14 0.11 -1.21    0.20   0.21 -16.59    0.11 
GALEXASC J104848.62-201544.1           ASASSN-16dn             0.012     52.2 7.95    0.41   0.16 8.47    0.12   0.12 -3.33 0.15 0.11 -2.28    0.31   0.52 -15.40    0.11 
GALEXASC J125413.02-073849.5           ASASSN-14kr             0.013*    56.6 8.48    0.19   0.27 >8.73    ---    --- -1.87 0.70 0.26 -1.35    0.97   0.44 -16.17    0.11 
GALEXASC J134316.80-313318.2           ASASSN-15hx             0.0081    35.1 <8.47    ---    --- 8.27    0.03   0.03 -2.25 0.02 0.02 >-1.72    ---    --- -15.74    0.11 
GALEXASC J184443.33-524819.2           ASASSN-14jz             0.0157*   68.5 8.09    1.42   0.38 8.40    0.01   0.01 -0.58 0.01 0.01 0.330    0.39   1.43 -17.29    0.11 
GALEXASC J192901.47-515813.5           ASASSN-16lc             0.0211*   92.4 7.94    1.12   0.40 8.47    0.07   0.07 -2.52 0.09 0.08 -1.46    0.49   1.20 -16.04    0.11 
GALEXASC J203406.21-015759.2           ASASSN-14fo             0.0196*   85.7 9.08    0.12   0.31 8.69    0.07   0.09 -2.09 0.08 0.07 -2.17    0.39   0.19 -17.57    0.11 
GALEXASC J215327.92-342420.8           ASASSN-16hw             0.0142    61.8 8.06    0.16   0.21 8.55    0.02   0.02 -1.61 0.02 0.02 -0.67    0.23   0.18 -17.15    0.10 
KUG 0136+335                           ASASSN-16ad             0.016138  70.4 8.72    0.01   0.03 8.62    0.01   0.01 -1.65 0.02 0.02 -1.37    0.05   0.03 -17.84    0.20 
KUG 0647+311                           ASASSN-16cs             0.018*    78.6 8.83    0.01   0.06 8.60    0.01   0.01 -1.06 0.01 0.01 -0.89    0.07   0.02 -19.08    0.10 
KUG 0923+457                           ASASSN-14mu             0.027249 120.0 8.78    0.17   0.01 8.64    0.00   0.00 -1.68 0.00 0.00 -1.46    0.01   0.17 -17.99    0.20 
SDSS J084324.74+373246.0               ATLAS16dzp              0.041    182.0 8.55    0.16   0.39 8.43    0.02   0.02 -1.08 0.02 0.02 -0.63    0.41   0.18 -17.41    0.11 
SDSS J092119.07+170159.5               ASASSN-16mj             0.0293*  129.0 8.49    0.17   0.26 8.42    0.04   0.04 -1.18 0.04 0.04 -0.67    0.30   0.21 -17.16    0.11 
SDSS J103529.47+343420.2               ASASSN-15df             0.03631  161.0 8.88    0.20   0.32 8.53    0.04   0.04 -2.64 0.02 0.02 -2.52    0.34   0.22 -17.34    0.11 
SDSS J115054.45+021828.1               ASASSN-16es             0.0282*  124.0 8.69    0.24   0.16 8.37    0.03   0.03 -2.09 0.00 0.00 -1.78    0.16   0.24 -16.98    0.11 
SDSS J123643.42+260647.1               ASASSN-16np             0.020835  91.2 8.73    0.01   0.06 8.66    0.00   0.00 -1.28 0.00 0.00 -1.01    0.06   0.01 -17.80    0.10 
SDSS J134448.50+210447.1               CSS160427:134449+210448 0.0512*  229.0 8.58    0.11   0.26 8.56    0.04   0.04 -1.67 0.05 0.04 -1.25    0.31   0.15 -17.21    0.11 
SDSS J140455.12+085514.0               ASASSN-15ba             0.023132 101.0 8.63    0.25   0.45 8.44    0.11   0.11 -2.89 0.12 0.09 -2.52    0.57   0.34 -16.44    0.11 
SDSS J171000.69+270619.5               ASASSN-14ax             0.0326*  144.0 9.00    0.10   0.10 8.50    0.00   0.00 -0.59 0.00 0.00 -0.59    0.10   0.10 -18.49    0.20 
UGC 08503                              iPTF14bdn               0.01558   67.9 8.63    0.19   0.15 8.47    0.02   0.02 -0.70 0.00 0.00 -0.33    0.15   0.19 -16.97    0.11 
UGCA 430                               ASASSN-16jf             0.011411  49.6 7.32    0.07   0.08 8.69    0.10   0.16 -2.56 0.14 0.11 -0.88    0.22   0.18 -17.58    0.20 
Uncatalogued (ASASSN-15fy)             ASASSN-15fy             0.0257*  113.0 6.49    0.64   0.30 8.36    0.09   0.08 -2.82 0.07 0.06 -0.31    0.37   0.70 >-19.66    --- 
Uncatalogued (ASASSN-15hy)             ASASSN-15hy             0.0182*   79.5 8.62    0.06   0.06 8.38    0.03   0.03 -1.29 0.03 0.03 -0.91    0.09   0.09 >-18.90    --- 
Uncatalogued (ASASSN-16fn)             ASASSN-16fn             0.02012*  88.0 8.65    1.05   0.23 8.51    0.04   0.04 -1.61 0.06 0.05 -1.26    0.29   1.10 -17.23    0.11 
Uncatalogued (CSS141227:132741-111252) CSS141227:132741-111252 0.022*    96.4 8.13    0.01   0.02 8.54    0.07   0.07 -2.54 0.09 0.08 -1.67    0.11   0.09 >-19.32    --- 
Uncatalogued (Gaia16agf)               Gaia16agf               0.0252*  111.0 9.44    0.87   0.34 8.59    0.08   0.08 -1.83 0.11 0.09 -2.27    0.45   0.96 >-19.62    --- 
Uncatalogued (Gaia16alq)               Gaia16alq               0.024*   105.0 7.91    0.82   0.23 8.44    0.03   0.03 -2.03 0.03 0.03 -0.94    0.26   0.85 >-19.51    --- 
WKK 2066                               ASASSN-16gp             0.0163*   71.1 8.31    0.80   0.95 >8.63    ---    --- -1.73 0.80 0.27 -1.04    1.75   1.07 -17.57    0.11
